Generating Adjacency Matrix for Video Relocalization

In this paper, we continue our work on video relocalization task. Based on using graph convolution to extract intra-video and inter-video frame features, we improve the method by using similarity-metric based graph convolution, whose weighted adjacency matrix is achieved by calculating similarity metric between features of any two different time steps in the graph. Experiments on ActivityNet v1.2 and Thumos14 dataset show the effectiveness of this improvement, and it outperforms the state-of-the-art methods.

==> fig_total/fig10.py <==
# fig10.py 
import networkx as nx
import numpy as np
import matplotlib.pyplot as plt

def show_k_graph(n:int, k:int):
    def adj_matrix(n:int, k:int) -> (np.array):  # 这里算是一个创新? 实际上, 加不加都一样. 只是读起来更好啦? 
        adj_matrix_out = np.zeros((2*n, 2*n), dtype=np.float32)
        for i in range(0, n):
            adj_matrix_out[i, max(0, i-k):min(n-1, i+k)+1:1] = 1.0
            adj_matrix_out[i, i] = 0.0
            adj_matrix_out[i, n+i:n-1:-k] = 1.0
            adj_matrix_out[i, n+i:2*n:k] = 1.0
        adj_matrix_out[n:,n:] = adj_matrix_out[:n,:n]
        adj_matrix_out[n:,:n] = adj_matrix_out[:n,n:].transpose(1,0)

        # adj_matrix_out[:, n:2*n:1] = adj_matrix_out[:, 2*n-1:n-1:-1]
        # adj_matrix_out[n:2*n:1, :] = adj_matrix_out[2*n-1:n-1:-1, :]
        
        return adj_matrix_out

    n1 = np.arange(2*n)
    y1 = adj_matrix(n, k)
    row, col = y1.nonzero()
    edges = np.concatenate([row.reshape(-1, 1), col.reshape(-1, 1)], 1).tolist()

    edge_list = []

    g1 = nx.Graph()
    g1.add_nodes_from(n1)
    g1.add_edges_from(edges)

    for i, j in g1.edges:
        edge_list.append("#EE0000" if (i<n)&(j<n) else "#66CCFF" if (i>=n)&(j>=n)  else "#006666")

    # 如果想要呈现出来类似直线的形式?
    pos_list = []
    for i in range(n):
        pos_list.append([i, 1])
    for i in range(n):
        pos_list.append([i, 0])

    nx.draw_circular(g1, node_color=["#EE0000"]*n+["#66CCFF"]*n, edge_color=edge_list)

    plt.show()
    # plt.savefig("fig10.PNG")

show_k_graph(8, 3)
